Dissipation Mechanisms in Fermionic Josephson Junction

We characterize numerically the dominant dynamical regimes in a superfluid ultracold fermionic Josephson junction. Beyond the coherent Josephson plasma regime, we discuss the onset and physical mechanism of dissipation due to the superflow exceeding a characteristic speed, and provide clear evidence distinguishing its physical mechanism across the weakly- and strongly-interacting limits, despite qualitative dynamics of global characteristics being only weakly sensitive to the operating dissipative mechanism. Specifically, dissipation in the strongly interacting regime occurs through the phase-slippage process, caused by the emission and propagation of quantum vortices, and sound waves -- similar to the Bose-Einstein condensation limit. Instead, in the weak interaction limit, the main dissipative channel arises through the pair-breaking mechanism.

==> anc/README.md <==
# Introduction

Supplementary Material for:  
_Dissipation mechanisms in fermionic Josephson Junction_  
by Gabriel Wlazłowski, Klejdja Xhani, Marek Tylutki, Nick Proukakis, Piotr Magierski 
  
  
Here, we provide the complete information needed to reproduce the results from the paper.
Precisely, reproducibility packs of W-SLDA code are encapsulated in zip packages: bcs.zip and ufg.zip.
(We have removed zip extension from file names to avoid automatic unpacking by arxiv.)
Each package contains examples for BCS and UFG cases. 

Below we provide instructions for reproducing results for the BCS limit.  
Reproduction for the UFG case is analogous. 

# Getting the code
We have used W-SLDA Toolkit.
It is recommended to use version `2022.06.27`
To get it:
```
git clone -b 2022.06.27 https://gitlab.fizyka.pw.edu.pl/wtools/wslda.git
```

The W-SLDA assures version compatibility, and optionally one can use the latest version.
To get the latest version remove `-b 2022.06.27`.  

Next, you need to set the system variable `WSLDA`:
```
export WSLDA=path_to_wslda_folder
```

More information about W-SLDA Toolkit you will find:
* [W-SLDA Toolkit webpage](https://wslda.fizyka.pw.edu.pl/)
* [Documentation](https://gitlab.fizyka.pw.edu.pl/wtools/wslda/-/wikis/home)

# Generation of the wave functions. 
To execute the time evolution you need first generate the initial state and store corresponding wave functions. 

## 1. Prepare working folder (arbitrary location) 
Use templates to create it:
```bash
cp -r $WSLDA/st-project-template/ st-atomicjj-bcs
```

## 2. Restore user-defined files
Go the package (bcs subfolder) and untar reproducibilty pack for the initial wave-functions
```bash
mkdir st 
tar -xf td-bcs-z0.05-V0.6_reprowf.tar -C ./st
```

Restore user-defined files from the extracted package:
```bash
cp st/st2-bcs-z0.05-V0.6_problem-definition.h st-atomicjj-bcs/problem-definition.h 
cp st/st2-bcs-z0.05-V0.6_predefines.h st-atomicjj-bcs/predefines.h 
cp st/st2-bcs-z0.05-V0.6_logger.h st-atomicjj-bcs/logger.h 
cp st/st2-bcs-z0.05-V0.6_input.txt st-atomicjj-bcs/input.txt
cp st/st2-bcs-z0.05-V0.6/checkpoint.dat st-atomicjj-bcs/reproinit_checkpoint.dat
```

## 3. Build the static code
To build the static code, go to `st-atomicjj-bcs` and execute:
```bash
make 2d
```
The command should generate executable `st-wslda-2d`.
At this stage, you may need to update Makefile, machine.h (or predefines.h for older versions) to be compatible with your computer in case the compilation fails. 
In particular, you need to set correctly diagonalization engine, 
[see here](https://gitlab.fizyka.pw.edu.pl/wtools/wslda/-/wikis/Setting%20up%20diagonalization%20engine)

## 4. Update `input.txt` and run the code
To generate the solution, modify `input.txt` file according to your needs. In particular, set correctly initialization of the static solver. In the provided example you can use:
```
inittype                5
inprefix                reproinit    # because we copied checkpoint to location reproinit_checkpoint.dat
outprefix               st2-bcs-z0.05-V0.6  # name you want to use for output files
maxiters                1     # just diagonalize once and write wave functions
``` 

To run the code use MPI (X stands for a number of processes to be used):
```bash
mpirun -np X ./st-wslda-2d input.txt
```
The package contains an example of a print-out from the screen in stdout file.
The code will produce WDATA set with densities, order parameters, and currents that can be visualized using VisIt application or python library (see: https://gitlab.fizyka.pw.edu.pl/wtools/wdata).
The quasiparticle wave functions will be also saved to disk, in the folder indicated by `outprefix`


# Time evolution of the system
Having generated (quasiparticle) wave functions, we evolve them using time-dependent code. 

## 1. Prepare working folder (arbitrary location) 
Use templates to create it:
```bash
cp -r $WSLDA/td-project-template/ td-atomicjj-bcs
```

## 2. Restore user-defined files
Go the package (bcs subfolder) and restore user-defined files:
```bash
cp td-bcs-z0.05-V0.6_predefines.h td-atomicjj-bcs/predefines.h 
cp td-bcs-z0.05-V0.6_problem-definition.h td-atomicjj-bcs/problem-definition.h 
cp td-bcs-z0.05-V0.6_logger.h td-atomicjj-bcs/logger.h 
cp td-bcs-z0.05-V0.6_input.txt td-atomicjj-bcs/input.txt
```

## 3. Build the time-dependent code
To build the time-dependent code, go to `td-atomicjj-bcs` and execute:
```bash
make 2d
```
The command should generate executable `td-wslda-2d`.
At this stage, you may need to update Makefile, machine.h (or predefines.h for older versions) to be compatible with your computer in case the compilation fails. 


## 4. Update `input.txt` and run the code
To generate the solution, modify `input.txt` file according to your needs. In particular, set correctly initialization of the evolver. For the provided example you can use:
```
inittype                2   # start from st-wslda-2d solution, inprefix points to folder with s2dpca binary files 
inprefix        ../st-atomicjj-bcs/st2-bcs-z0.05-V0.6    # must point to folder with the wave functions
outprefix               td-bcs-z0.05-V0.6  # name you want to use for output file
``` 

To run the code use MPI (X stands for a number of processes to be used):
```bash
mpirun -np X ./td-wslda-2d input.txt
```
The package contains an example of a print-out from the screen in stdout file.
The code will produce WDATA set with densities, order parameter, and current that can be visualized using VisIt application or python library (see: https://gitlab.fizyka.pw.edu.pl/wtools/wdata).

# Control parameters
The setup of the physical scenario (barrier width and height, initial population imbalance) is controlled via [User defined parameters](https://gitlab.fizyka.pw.edu.pl/wtools/wslda/-/wikis/User%20defined%20parameters) in the input file:
```
#------------ potential parameters
params1         0.6 # desired value of barrier, in mu units
params6         0.6 # height of the barrier, for static calculations, in mu units
params2         4.7885 # width of the barrier, corresponds to w*kF=5.2
params3         0.000076 # tilt for the linear potential, taken from STATIC code
params7         1.0 # barrier decreasing time in eF units
params8         4.7885 # width of the barrier target value
params9         5.0 # remove tilt time
```
We have executed calculations for various initial population imbalances, which means that we were modifying the value of `params3` (linear tilt to the potential).  
Inspect functions `v_ext(...)` and `process_params(...)` functions in `problem-definition.h` file to understand meaning of each parameter. 

# Postprocessing
The basic quantities, like z(t) and phase.diff(t) are computed in fly via implementation provided in `logger.h` file.  
Further quantities were extracted from produced WDATA sets by an external script (not provided here).  

# Hints concerning the generation of the initial states
To speed up the generation of the initial states for the time-dependent runs, we have used a methodology that exploits interpolations to finer lattices, called [automatic interpolations](https://gitlab.fizyka.pw.edu.pl/wtools/wslda/-/wikis/Automatic%20interpolations). Namely, the process consists of two steps:
1. Creation of the self-consistent solution on a lower resolution grid (see `predefines.h`):
```c
#define NX 512
#define NY 64
#define NZ 16
#define DX (768./NX)
#define DY (96./NY)
#define DZ (24./NZ)
```
This process typically requires about ~20 iterations to converge.

2. Using the solution from `512x64x16` grid as starting point for iteration on a target grid:
```c
#define NX 768
#define NY 96
#define NZ 24
``` 
For the target grid, we were executing about 4 iterations (parameter `maxiters`) in order to get a good quality starting point for the time evolver. 

# Troubleshooting
In case you encounter the following compilation error:
``` 
undefined reference to `scattering_length'
```
update `problem-definition.h` file by adding at the end:
* for static calculations:
```c
double scattering_length(int ix, int iy, int iz, int it, double *params, size_t extra_data_size, void *extra_data)
{
    return input->sclgth; // by default return value from input file.
}
```
* for time-dependent calculations:
```c
__device__ double scattering_length(int ix, int iy, int iz, int it, double *params, size_t extra_data_size, void *extra_data)
{
    return dc_sclgth; // by default return value from input file.
}
```

# Contact
In case you need support with data reproduction, you can contact the corresponding author (Gabriel Wlazłowski, gabriel.wlazlowski@pw.edu.pl) 
or W-SLDA Toolkit developers (wslda@fizyka.pw.edu.pl).

